On Exploration, Exploitation and Learning in Adaptive Importance Sampling

We study adaptive importance sampling (AIS) as an online learning problem and argue for the importance of the trade-off between exploration and exploitation in this adaptation. Borrowing ideas from the bandits literature, we propose Daisee, a partition-based AIS algorithm. We further introduce a notion of regret for AIS and show that Daisee has $\mathcal{O}(\sqrt{T}(\log T)^{\frac{3}{4}})$ cumulative pseudo-regret, where $T$ is the number of iterations. We then extend Daisee to adaptively learn a hierarchical partitioning of the sample space for more efficient sampling and confirm the performance of both algorithms empirically.

==> plots/Daisee_plot.jl <==
using PyPlot
using JLD

KL = Array(Float64, 10,9)
C,alpha = logspace(-5,0.5,10),linspace(0.1,0.9,9)


SLURM_ARRAY_JOB_ID = "2165784"
for i = 1:90
	try
		tmp = load("/data/ziz/not-backed-up/xlu/Daisee/Daisee_$SLURM_ARRAY_JOB_ID/$i.jld")
		ii = find(abs(C-tmp["dict"]["hyperparameter"][1]).<1e-6)
		jj = find(abs(alpha - tmp["dict"]["hyperparameter"][2]).<1e-6)
		KL[ii,jj] = tmp["dict"]["out"][1][1000000-1]
	end
end

plot(alpha, minimum(KL,1)')
title("regret vs \u3B1",fontsize=20)
xlabel("\u3B1",fontsize=15)
ylabel("regret",fontsize=15)
PyPlot.yscale("log")




C_best = Array(Float64,9)
for jj in 1:9
	C_best[jj] = C[findmin(KL[jj,:])[2]]
end


best_C = [ 0.774264,            
 0.774264  ,          
 0.189574  ,          
 0.189574 ,          
 0.189574  ,          
 0.189574 ,          
 0.189574 ,          
 0.189574  ,          
 0.0464159 ] 
 
 
 ###################results ##############################################################################
SLURM_ARRAY_JOB_ID = "2166142"
KL = Array(Float64, 9)
repeats = Array(Float64, 9)
for i = 1:90
	try
		tmp = load("/data/ziz/not-backed-up/xlu/Daisee/Daisee_$SLURM_ARRAY_JOB_ID/$i.jld")
		jj = find(abs(alpha - tmp["dict"]["hyperparameter"][2]).<1e-6)
		KL[jj] = KL[jj] + tmp["dict"]["out"][1][1000000-1]
		repeats[jj] = repeats[jj] + 1
	end
end
 

plot(alpha, (KL./repeats),linewidth=2)
title("regret vs \u3B1",fontsize=20)
xlabel("\u3B1",fontsize=20)
ylabel("regret",fontsize=20)
PyPlot.yscale("log") 


##############################results##################################################




 

function R_form(job_id)
	RR = Array(Float64, 10, 1000000-1)
	for i= 1:10
		tmp = load("/data/ziz/not-backed-up/xlu/Daisee/Daisee1_$job_id/$i.jld")
		RR[i,:] = tmp["dict"]["out"][1]
	end

	best_id = findmin(RR[:,1000000-1])[2]
	print(best_id)
	return RR[best_id,:]
end


R1 = R_form(2166184);#, 2167193
R2 = R_form(2166344);#, 2167068
R3 = R_form(2166445); #, 2167030 #longer
R4 = R_form(2166536); #, 2166815
R5 = R_form(2166629); #2166748


R1 = R_form(2167193);#, 2167385  #finer hyperparam
R2 = R_form(2167068);#, 2167433
R3 = R_form(2167030); #, 2167482
R4 = R_form(2166815); #, 2167583
R5 = R_form(2166748); #2167723

R1 = R_form(2167385);#, 2167385  #finer hyperparam
R2 = R_form(2167433);#, 2167433
R3 = R_form(2167482); #, 2167482
R4 = R_form(2167583); #, 2167583
R5 = R_form(2167723); #2167723
R6 = R_form(2167890); #2167723


plot(R1,label="sqrt(log(t))/n", linewidth=2)
#plot(R2,label="log(t)/sqrt(n)", linewidth=2)
plot(R3,label="sqrt(t)/sqrt(n)", linewidth=2)
plot(R4,label="sqrt(log(t))/(n^0.4)", linewidth=2)
plot(R5,label="sqrt(log(t))/sqrt(n)", linewidth=2)
plot(R6,label="log(sqrt(t)/n)", linewidth=2)

PyPlot.xscale("log")
PyPlot.yscale("log")


legend(loc="lower left",fontsize=20)
title("regret vs iteration",fontsize=20)
xlabel("iteration",fontsize=20)
ylabel("regret",fontsize=20)
ax = axes()
ax[:tick_params]("both",labelsize=18)


plot(cumsum(R1),label="sqrt(log(t))/n", linewidth=2)
plot(cumsum(R2),label="log(t)/sqrt(n)", linewidth=2)
plot(cumsum(R3),label="sqrt(t)/sqrt(n)", linewidth=2)
plot(cumsum(R4),label="sqrt(log(t))/(n^0.4)", linewidth=2)
plot(cumsum(R5),label="sqrt(log(t))/sqrt(n)", linewidth=2)
















==> plots/HiDaisee_ESS.py <==
import numpy as np 
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D
import matplotlib.patches as patches
import matplotlib.cm as cm
import time
import copy

a = 0.5
def truep(x):
    return  (x>=0.25)*np.exp(-10*(1-x)) + (x<0.25)*a;

Z = 0.1 - 0.1*np.exp(-7.5) + 0.25*a;

             
                            
def func_pi_a(ss,ll):
    if ss+1/2**ll < 0.25:
        out = a/Z/2**ll
    elif ss>0.25:
        out = 0.1/Z*(truep(ss+1/2**ll)-truep(ss))
    else:
        out = a/Z*(0.25-ss) + 0.1/Z*(truep(ss+1/2**ll)-truep(0.25));
    return out

def func_KL(ss,ll,q,pi_a):
    if ss+1/2**ll < 0.25:
        out = (np.log(a/Z)-np.log(2**ll)-np.log(q))*pi_a
    elif ss>0.25:
        out = truep(ss+1/2**ll)*(ss+1/2**ll-1)/Z - truep(ss)*(ss-1)/Z - (1+np.log(Z)+np.log(2**ll)+np.log(q))*pi_a;
    else:
        out = (-truep(0.25)*(0.25-1.1) + truep(ss+1/2**ll)*(ss+1/2**ll-1.1))/Z - np.log(Z)*a/Z*(ss+1/2**ll-0.2)+a/Z*np.log(a/Z)*(0.2-ss)-(np.log(2**ll)+np.log(q))*pi_a
    return out	





explorefactor = 1e-4
threshold = 10
M = 1

T = 100000
L_max = 100000
total = np.zeros(L_max)        #total is an estimate of Z: sum(p/u)
total2 = np.zeros(L_max)        #total is an estimate of Z: sum(p/u)
nn = np.zeros(L_max)
Y_min = np.empty(L_max)
Y_min[:] = np.nan
Y_max = np.empty(L_max)
Y_max[:] = np.nan
KL = np.zeros(T)
pi_a = np.zeros(L_max)

timer1 = np.zeros(T)
timer2 = np.zeros(T)
timer3 = np.zeros(L_max)
xx = np.zeros(T)
pp = np.zeros(T)
maxlevel = 1
RR = np.zeros(T)
q = np.zeros(L_max)
q[0] = 1;
children = [0]
num_partitions = np.zeros(T)
ESS = np.zeros(L_max)
Z_hat = np.zeros(T)

for tt in range(T):
    ii=0
    ll=0
    ss=0
    ii = int(ii)
    ii = np.random.choice(np.array(children), 1, p = q[children])[0] #choose the arm 
    old_ii = copy.copy(ii)
    ll = np.floor(np.log2(ii+1))
    if ii==0:
        ss = 0
    else:
        ss = (ii-2**ll+1)/2**ll
    rr = np.random.uniform(0,1,1)
    xx[tt] = ss + M*rr/(np.power(2,ll))
    pp[tt] = truep(xx[tt])  
    v = pp[tt]/(2**ll)
    Y_min[ii] = np.nanmin((Y_min[ii],v))
    Y_max[ii] = np.nanmax((Y_max[ii],v))
    total[ii] = total[ii] +  v    
    total2[ii] = total2[ii] + v**2
    nn[ii] = nn[ii] + 1   
    ii = int(2*ii + (rr > 0.5) + 1)
    ll= ll + 1
    v = pp[tt]/(2**ll)
    total[ii] = total[ii] +  v    
    total2[ii] = total2[ii] + v**2
    nn[ii] = nn[ii] + 1    
    ii = copy.copy(old_ii) 
    num_partitions[tt] = len(children)
    if (nn[ii] > threshold) & (nn[2*ii+1]*nn[2*ii+2]>5):
        ESS[ii] = (total[ii]**2)/total2[ii]
        if ESS[ii] < 0.98*nn[ii] :
            children.remove(ii)
            children.append(2*ii+1)
            children.append(2*ii+2)  #parent node
            q[children] = total[children]/nn[children] + explorefactor*np.sqrt(np.log(tt+1)/nn[children])
            q[children] = q[children]/np.sum(q[children])  
    Z_hat[tt] = sum(total[children]/nn[children])
    for kk in children:
        mm = np.floor(np.log2(kk+1))
        sss = (kk+1-2**mm)/2**mm*(M)
        pi_a = func_pi_a(sss,mm)
        KL[tt] = KL[tt] + func_KL(sss,mm,q[kk],pi_a)


	 

my_dict = {'KL' : KL, 'num_partitions' : num_partitions, 'children' : children, 'q':q, 'KL_10':KL_10,'KL_5':KL_5,'KL_20':KL_20}
np.savez("Daisee_ESS.npz", my_dict)

 
plt.plot(KL, linewidth=2.0)


fig = plt.figure()
xxx = np.linspace(0,1,100)
yy = [truep(x) for x in xxx]
ax = fig.add_subplot(111)
Index = np.matrix.nonzero(q)
ax.plot(xxx,yy/Z,color='red')

tmp = []
indices = []
for i in children:
    ll = np.floor(np.log2(i+1))
    tmp.append(q[i])
    ss = (i+1-2**ll)/2**ll*(M)
    ax.plot((ss, ss+ M/(2**ll)),(q[i]*2**ll,q[i]*2**ll),color='blue', linewidth=2.0)
    
plt.title("HiDaisee")

import matplotlib
matplotlib.rcParams.update({'font.size': 15})


fig = plt.figure(figsize=(8,6))
ax = fig.add_subplot(111) 
ax.plot(num_partitions,linewidth=2.0, label="HiDaisee",color="red")
plt.title("number of partitions vs iterations")
plt.xlabel("iteration")
plt.ylabel("number of partitions")
ax.axhline(y=5, label="Daisee with K=5",linestyle='--',color="black")
ax.axhline(y=10, label="Daisee with K=10",linestyle=':',color="blue")
ax.axhline(y=20, label="Daisee with K=20",linestyle='-.',color="green")
plt.legend(fontsize=20)
plt.xscale("log",fontsize=20)
plt.yscale("log",fontsize=20)
plt.xlim([0,len(HKL)])


fig = plt.figure(figsize=(8,6))
ax = fig.add_subplot(111)
ax.plot(HKL,linewidth=2.0, label="HiDaisee",color="red")
ax.plot(KL_5,linewidth=2.0, label="Daisee with K=5",linestyle='--',color="black")
ax.plot(KL_10,linewidth=2.0, label="Daisee with K=10",linestyle=':',color="blue")
ax.plot(KL_20,linewidth=2.0, label="Daisee with K=20",linestyle='-.',color="green")
plt.legend(fontsize=20)
plt.tick_params(axis='both', which='minor', labelsize=20)
plt.title("KL vs Iterations",fontsize=20)
plt.xlabel("iteration",fontsize=15)
plt.ylabel("KL",fontsize=15)
plt.xscale("log",fontsize=20)
plt.yscale("log",fontsize=20)
























	          

